Boundary current fluctuations for the half space ASEP and six vertex model

We study fluctuations of the current at the boundary for the half space asymmetric simple exclusion process (ASEP) and the height function of the half space six vertex model at the boundary at large times. We establish a phase transition depending on the asymptotic density of particles at the boundary, with GSE and GOE limits as well as the Baik--Rains crossover distribution near the critical point. This was previously known for half space last passage percolation, and recently established for the half space log-gamma polymer and KPZ equation in the groundbreaking work of Imamura, Mucciconi, and Sasamoto. The proof uses the underlying algebraic structure of these models in a crucial way to obtain exact formulas. In particular, we show a relationship between the half space six vertex model and a half space Hall--Littlewood measure with two boundary parameters, which is then matched to a free boundary Schur process via a new identity of symmetric functions. Fredholm Pfaffian formulas are established for the half space ASEP and six vertex model, indicating a hidden free fermionic structure.

==> anc/symbolic_check.sage <==
#Symbolic check of Lemma 2.15
#variables corresponding to parameters in deformed boson model, with n1 and n2 being the number of arrows leaving
#from the top and he0, he1, ho0, ho1 being the Rogers-Szego polynomials (even and odd), viewed as formal variables.
var('q t v a n1 n2 he0 he1 ho0 ho1')

#boundary vertex weights
def p_diag(a,t,v):
    return (1/a^2-1)/(1/a-v*t)/(1/a+1/v)


def bd_weight(i,j,a,t,v):
    if i==0 and j==0:
        return 1-t*p_diag(a,t,v)
    elif i==0 and j==1:
        return t*p_diag(a,t,v)
    elif i==1 and j==0:
        return p_diag(a,t,v)
    elif i==1 and j==1:
        return 1-p_diag(a,t,v)
    else:
        return 0

#vertex weights in the first deformed boson model
def vtx_weight_1(i,j,m,n,a,q):
    if i+m==j+n:
        if i==0 and j==0:
            return 1
        elif i==0 and j==1:
            return a
        elif i==1 and j==0:
            return 1-q^(m+1)
        elif i==1 and j==1:
            return a
        else:
            return 0
    else:
        return 0

#vertex weights in the second deformed boson model
def vtx_weight_2(i,j,m,n,a,q):
    if i+m==j+n:
        if i==0 and j==0:
            return a
        elif i==0 and j==1:
            return 1
        elif i==1 and j==0:
            return a*(1-q^(m+1))
        elif i==1 and j==1:
            return 1
        else:
            return 0
    else:
        return 0

#odd Rogers-Szego factor, with recurrence applied if m1=n1+1
def H_odd(m,a,q,t,v):
    if m==n1-1:
        return ho0
    elif m==n1:
        return (-t*v)*ho1
    elif m==n1+1:
        return (-t*v)^2*((1-1/(t*v^2))*ho1-1/(t*v^2)*(q^n1-1)*ho0)

#even Rogers-Szego factor, with recurrence applied if m2=n2+1
def H_even(m,a,q,t,v):
    if m==n2-1:
        return he0
    elif m==n2:
        return he1
    elif m==n2+1:
        return ((1-t)*he1-t*(q^n2-1)*he0)

#Left hand side of equality
def part_fn_1(i,j):
    return sum([bd_weight(i,k,a,t,v)*vtx_weight_1(k,l,m2,n2,a,q)*vtx_weight_1(l,j,m1,n1,a,q)*H_odd(m1,a,q,t,v)*H_even(m2,a,q,t,v) for k in range(0,2) for l in range(0,2) for m1 in [n1-1,n1,n1+1] for m2 in [n2-1,n2,n2+1]])


#Right hand side of equality
def part_fn_2(i,j):
    return sum([vtx_weight_2(i,k,m2,n2,a,q)*vtx_weight_2(k,l,m1,n1,a,q)*bd_weight(l,j,a,t,v)*H_odd(m1,a,q,t,v)*H_even(m2,a,q,t,v) for k in range(0,2) for l in range(0,2) for m1 in [n1-1,n1,n1+1] for m2 in [n2-1,n2,n2+1]])

#Check that the four cases, corresponding to i,j=0,1, all evaluate to 0
(part_fn_1(0,0)-part_fn_2(0,0)).full_simplify()
(part_fn_1(0,1)-part_fn_2(0,1)).full_simplify()
(part_fn_1(1,0)-part_fn_2(1,0)).full_simplify()
(part_fn_1(1,1)-part_fn_2(1,1)).full_simplify()


